Supersonic flutter analysis of thin cracked functionally graded material plates

In this paper, the flutter behaviour of simply supported square functionally graded material plates immersed in a supersonic flow is studied. An enriched 4-noded quadrilateral element based on field consistency approach is used for this study and the crack is modelled independent of the underlying mesh. The material properties are assumed to be temperature dependent and graded only in the thickness direction. The effective material properties are estimated using the rule of mixtures. The formulation is based on the first order shear deformation theory and the shear correction factors are evaluated employing the energy equivalence principle. The influence of the crack length, the crack orientation, the flow angle and the gradient index on the aerodynamic pressure and the frequency are numerically studied. The results obtained here reveal that the critical frequency and the critical pressure decreases with increase in crack length and it is minimum when the crack is aligned to the flow angle.

==> run.mac <==
latex 2011-10_Flut_xfem.tex
bibtex 2011-10_Flut_xfem
latex 2011-10_Flut_xfem.tex
latex 2011-10_Flut_xfem.tex
dvips 2011-10_Flut_xfem.dvi
ps2pdf 2011-10_Flut_xfem.ps
#gv 2011-07_Flut_xfem.pdf&

